Smallest QCD Droplet and Multiparticle Correlations in pp Collisions

The collective evolution of produced matter in heavy-ion collisions is effectively described by hydrodynamics from time scales greater than the inverse of the temperature, $\tau \gtrsim 1/T$. In the context of the Gubser solution, I show that the hydrodynamization condition $\tau \, T \gtrsim 1$ is translated into an allowed domain in the spatial system size and the final multiplicity for hydrodynamics applicability. It turns out that the flow measurements in pp collisions are inside the domain of validity. I predict that by approaching the boundaries of the allowed domain the hydrodynamic response to the initial ellipticity changes its sign. I follow a rather model-independent approach for the initial state where, instead of modeling the initial energy density of individual events, the initial system size and ellipticity event-by-event fluctuation are modeled. The model, initial state fluctuation+Gubser solution+Cooper-Frye freeze-out, describes the multiplicity and transverse momentum dependence of two-point and four-point correlation functions ($c_2\{2\}$ and $c_2\{4\}$) in an accurate agreement with pp collision experimental measurements. In particular, the sign of the four-point correlation function is the same as the observation, which failed to be described correctly in previous studies. I also predict a signal for the sign change in the hydrodynamic response that can be inspected in future experimental measurements of two-point and four-point correlation functions at lower multiplicities.

==> anc/GubsHyd.m <==
(* ::Package:: *)

(*  

GubsHyd.m

Author: Seyed Farid Taghavi
		Physics Department, Technical University of Munich (TUM)
		July 16, 2020


The package can be run as any other Mathematica packages. Before running the package the following variables must be initiated,
 
	initialTime                         (The hydrodynamization time)
	eosConstant                         (Constant of the conformal EOS, C0=\[Epsilon]/T^4)
	finalParticleMass                   (Mass of the particles at the final state)
	freezeOutEnergyDensity              (Freeze-out energy density)
All the inputs must be in GeV unit.
	
For instance, in a notebook located in the same directory as the package, the following lines initiate GubsHyd:

---------------------------------------------------------------------------
		(* ============\[Equal]  Initiating Parameters  ============\[Equal]*)

		hbarc = 0.197;
		initialTime = 0.9/hbarc;
		eosConstant = 13;
		finalParticleMass = 0.1357;
		freezeOutEnergyDensity = 0.18 hbarc^3;
		(* ==============\[Equal]  Load the package   ==============\[Equal]*)
		SetDirectory[NotebookDirectory[]]
		<< GubsHyd.m 
---------------------------------------------------------------------------

The following functions are available in this package:
	dNtotalOverPdPdyp
	dNtotalOverdyp
	dNtotalOverPdPdEta
	Ntotal
	ncrit
	Ncrit
	k2Energy
	k2

The description of the functions arguments are available via
	?'the function name'
*)


BeginPackage["GubsHyd`"]


Unprotect[
	dNtotalOverPdPdyp,
	dNtotalOverdyp,
	dNtotalOverPdPdEta,
	Ntotal,
	ncrit,
	Ncrit,
	k2Energy,
	k2
]


ClearAll[
	dNtotalOverPdPdyp,
	dNtotalOverdyp,
	dNtotalOverPdPdEta,
	Ntotal,
	ncrit,
	Ncrit,
	k2Energy,
	k2
]


dNtotalOverPdPdyp::usage=     
   "dNtotalOverPdPdyp[\!\(\*SubscriptBox[\(\[Epsilon]\), \(tot\)]\),\!\(\*SubscriptBox[\(r\), \(rms\)]\),\!\(\*SubscriptBox[\(p\), \(T\)]\)], all inputs must be in Energy Unit."
dNtotalOverdyp::usage=     
   "dNtotalOverdyp[\!\(\*SubscriptBox[\(\[Epsilon]\), \(tot\)]\),\!\(\*SubscriptBox[\(r\), \(rms\)]\),\!\(\*SubscriptBox[\(p\), \(T, min\)]\),\!\(\*SubscriptBox[\(p\), \(T, max\)]\)], all inputs must be in Energy Unit."
dNtotalOverPdPdEta::usage=     
   "dNtotalOverPdPdEta[\!\(\*SubscriptBox[\(n\), \(tot\)]\),\!\(\*SubscriptBox[\(r\), \(rms\)]\),\!\(\*SubscriptBox[\(p\), \(T\)]\),\[Eta]], all inputs must be in Energy Unit."
Ntotal::usage=     
   "Ntotal[\!\(\*SubscriptBox[\(n\), \(tot\)]\),\!\(\*SubscriptBox[\(r\), \(rms\)]\),\!\(\*SubscriptBox[\(p\), \(T, min\)]\),\!\(\*SubscriptBox[\(p\), \(T, max\)]\),\!\(\*SubscriptBox[\(\[Eta]\), \(min\)]\),\!\(\*SubscriptBox[\(\[Eta]\), \(max\)]\)], all inputs must be in Energy Unit."
ncrit::usage=     
   "ncrit[\!\(\*SubscriptBox[\(r\), \(rms\)]\),\!\(\*SubscriptBox[\(p\), \(T, min\)]\),\!\(\*SubscriptBox[\(p\), \(T, max\)]\)], all inputs must be in Energy Unit."
Ncrit::usage=     
   "Ncrit[\!\(\*SubscriptBox[\(r\), \(rms\)]\),\!\(\*SubscriptBox[\(p\), \(T, min\)]\),\!\(\*SubscriptBox[\(p\), \(T, max\)]\)], all inputs must be in Energy Unit."
k2Energy::usage=     
   "k2Energy[\!\(\*SubscriptBox[\(\[Epsilon]\), \(tot\)]\),\!\(\*SubscriptBox[\(r\), \(rms\)]\),\!\(\*SubscriptBox[\(p\), \(T\)]\)] or k2Energy[\!\(\*SubscriptBox[\(\[Epsilon]\), \(tot\)]\),\!\(\*SubscriptBox[\(r\), \(rms\)]\),\!\(\*SubscriptBox[\(p\), \(T, min\)]\),\!\(\*SubscriptBox[\(p\), \(T, max\)]\)], all inputs must be in Energy Unit."
k2::usage=     
   "k2[\!\(\*SubscriptBox[\(n\), \(tot\)]\),\!\(\*SubscriptBox[\(r\), \(rms\)]\),\!\(\*SubscriptBox[\(p\), \(T\)]\)] or k2[\!\(\*SubscriptBox[\(n\), \(tot\)]\),\!\(\*SubscriptBox[\(r\), \(rms\)]\),\!\(\*SubscriptBox[\(p\), \(T, min\)]\),\!\(\*SubscriptBox[\(p\), \(T, max\)]\)], all inputs must be in Energy Unit."


Begin["`Private`"]


(* Input  *)

\[Tau]0=Global`initialTime;
C0=Global`eosConstant;
mass=Global`finalParticleMass;
\[Epsilon]Freeze=Global`freezeOutEnergyDensity;
Tf=(\[Epsilon]Freeze/C0)^(1/4);
InitialVelo=0;
InitialDist=1;
g=2(Nc^2-1)/.{Nc->3};
\[Gamma]=\[Tau]0*\[Epsilon]Freeze^(1/4);
\[Delta]0=InitialDist;
Cos\[Theta]FreezePerturbed[\[Rho]_,qhat_]:=Tanh[\[Rho]]+(1/qhat)Sech[\[Rho]]^(1/3)
\[Rho]max[\[Sigma]rms_?NumericQ,\[Epsilon]T_?NumericQ]:=(rro/.FindRoot[Cos\[Theta]FreezePerturbed[rro,((3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(2^(5/6) Tf \[Sigma]rms)]==1,{rro,0}])-0.000001;


(* Analytical function for de Sitter radius rho *)

YLM[\[Theta]_,\[Phi]_]:=1/16 Sqrt[5/\[Pi]] (1+3 Cos[2 \[Theta]]-6 Cos[2 \[Phi]] Sin[\[Theta]]^2)
pl[\[Rho]_,l_]:=LegendreP[-1/2+Sqrt[12l(l+1)+1]/6,2/3,Tanh[\[Rho]]]/Cosh[\[Rho]]^(2/3)
ql[\[Rho]_,l_]:=LegendreQ[-1/2+Sqrt[12l(l+1)+1]/6,2/3,Tanh[\[Rho]]]/Cosh[\[Rho]]^(2/3)
\[Delta]lIdealp[\[Rho]_,\[Rho]0_,l_]:=((InitialDist 



\!\(\*SuperscriptBox[\(ql\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[\[Rho]0,l]-InitialVelo ql[\[Rho]0,l])pl[\[Rho],l]-(InitialDist 



\!\(\*SuperscriptBox[\(pl\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[\[Rho]0,l]-InitialVelo pl[\[Rho]0,l])ql[\[Rho],l])/(



\!\(\*SuperscriptBox[\(ql\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[\[Rho]0,l]pl[\[Rho]0,l]-



\!\(\*SuperscriptBox[\(pl\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[\[Rho]0,l]ql[\[Rho]0,l])


(* Numerical Massive Multiplicity *)

(*NIntegrationMethod={WorkingPrecision\[Rule]10, Method -> {Automatic, "SymbolicProcessing" -> 0}};*)
NIntegrationMethod={Method -> {"GlobalAdaptive", Method -> "GaussKronrodRule",  "SymbolicProcessing" -> 0}(*, WorkingPrecision -> 30, PrecisionGoal -> 10*)};

dNOverDyTodNOverD\[Eta]Measure[m_,pt_,y_]:=(Sqrt[1-(m/(Cosh[y]Sqrt[pt^2+m^2]))^2])
vay[m_,pt_,\[Eta]_]:=1/2 Log[(Sqrt[pt^2 Cosh[\[Eta]]^2+m^2]+pt Sinh[\[Eta]])/(Sqrt[pt^2 Cosh[\[Eta]]^2+m^2]-pt Sinh[\[Eta]])]
NpTypCore[\[Rho]_,\[Sigma]rms_,\[Epsilon]T_,pt_]:=-(1/\[Pi])g (-((Sqrt[mass^2+pt^2] Sqrt[(Sqrt[\[Epsilon]Freeze] Sqrt[\[Epsilon]T] \[Sigma]rms ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) \[Tau]0^2)/C0] BesselI[0,1/(2^(5/6) Tf^2 \[Sigma]rms) (3/\[Pi])^(5/12) pt ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(2/3) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2]] BesselK[1,(Sqrt[mass^2+pt^2] ((9 (3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3))/(2^(5/6) Tf \[Sigma]rms)-9 Tanh[\[Rho]]))/(9 Tf)] Sech[\[Rho]]^(4/3) (3 \[Pi]^(5/12) Tf \[Sigma]rms Sech[\[Rho]]+2^(1/6) 3^(5/12) ((Sqrt[\[Epsilon]Freeze] Sqrt[\[Epsilon]T] \[Sigma]rms ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) \[Tau]0^2)/C0)^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3) Sinh[\[Rho]]+\[Pi]^(5/12) Tf \[Sigma]rms Sinh[\[Rho]] Tanh[\[Rho]]))/(2^(1/6) 3^(11/12) Sqrt[\[Pi]] Tf^3 Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))]))+1/(Sqrt[3 \[Pi]] Tf^3) pt ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(3/4) BesselI[1,1/(2^(5/6) Tf^2 \[Sigma]rms) (3/\[Pi])^(5/12) pt ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(2/3) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2]] BesselK[0,(Sqrt[mass^2+pt^2] ((9 (3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3))/(2^(5/6) Tf \[Sigma]rms)-9 Tanh[\[Rho]]))/(9 Tf)] Sech[\[Rho]] Tanh[\[Rho]] Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2])
NpTypCorona[\[Theta]_,\[Rho]_,\[Sigma]rms_,\[Epsilon]T_,pt_]:=(2 Sqrt[2] g \[Sigma]rms^3 Sech[\[Rho]] Sin[\[Theta]] (pt BesselI[1,(2^(5/6) (\[Pi]/3)^(5/12) pt \[Sigma]rms Sin[\[Theta]])/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Cosh[\[Rho]]^(4/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (Cos[\[Theta]]-Tanh[\[Rho]])^2)] BesselK[0,(2^(5/6) (\[Pi]/3)^(5/12) Sqrt[mass^2+pt^2] \[Sigma]rms (Cosh[\[Rho]]-Cos[\[Theta]] Sinh[\[Rho]]))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Cosh[\[Rho]]^(4/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (Cos[\[Theta]]-Tanh[\[Rho]])^2)] Sech[\[Rho]] Sin[\[Theta]]+Sqrt[mass^2+pt^2] BesselI[0,(2^(5/6) (\[Pi]/3)^(5/12) pt \[Sigma]rms Sin[\[Theta]])/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Cosh[\[Rho]]^(4/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (Cos[\[Theta]]-Tanh[\[Rho]])^2)] BesselK[1,(2^(5/6) (\[Pi]/3)^(5/12) Sqrt[mass^2+pt^2] \[Sigma]rms (Cosh[\[Rho]]-Cos[\[Theta]] Sinh[\[Rho]]))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Cosh[\[Rho]]^(4/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (Cos[\[Theta]]-Tanh[\[Rho]])^2)] (-1+Cos[\[Theta]] Tanh[\[Rho]])))/(3^(3/4) \[Pi]^(1/4) ((Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]])))^(3/2) (Cos[\[Theta]]-Tanh[\[Rho]])^4)
(*========*)
dNtotalOverPdPdyp[\[Epsilon]T_,\[Sigma]rms_,pT_]:=Module[{output,Cos\[Theta]max,rhoHyd,hadronIndex=1},
	Cos\[Theta]max=1.0001(-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))+(2 Sqrt[\[Pi]/3] Tf \[Sigma]rms ((\[Epsilon]Freeze^(1/4) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))]));
	If[Cos\[Theta]max>1, (* This condition happens when we have only corona part *)
		Cos\[Theta]max=1;
		hadronIndex=0;
	]; 
	rhoHyd=-ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)];
	output=hadronIndex*NIntegrate[NpTypCore[\[Rho],\[Sigma]rms,\[Epsilon]T,pT],{\[Rho],rhoHyd,\[Rho]max[\[Sigma]rms,\[Epsilon]T]},Evaluate@NIntegrationMethod]
	+NIntegrate[NpTypCorona[\[Theta],rhoHyd,\[Sigma]rms,\[Epsilon]T,pT],{\[Theta],\[Pi],ArcCos[Cos\[Theta]max]},Evaluate@NIntegrationMethod];
	Return[output];
]
(*========*)
dNtotalOverPdPdEta[multi_,\[Sigma]rms_,pT_,\[Eta]_]:=Module[{output,\[Epsilon]T,epsi,Cos\[Theta]max,rhoHyd,hadronIndex=1},
	\[Epsilon]T=(epsi/.FindRoot[dNtotalOverdyp[epsi,\[Sigma]rms,0.001,100]==multi,{epsi,(C0^(3/2) multi^2 \[Pi]^3)/(3 g^2 Sqrt[\[Epsilon]Freeze] \[Sigma]rms^2 \[Tau]0^2)}]);
	Cos\[Theta]max=-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))+(2 Sqrt[\[Pi]/3] Tf \[Sigma]rms ((\[Epsilon]Freeze^(1/4) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))]);
	If[Cos\[Theta]max>1, (* This condition happens when we have only corona part *)
		Cos\[Theta]max=1;
		hadronIndex=0;
	]; 
	rhoHyd=-ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)];
	output=hadronIndex NIntegrate[(dNOverDyTodNOverD\[Eta]Measure[mass,pT,vay[mass,pT,\[Eta]]]) NpTypCore[\[Rho],\[Sigma]rms,\[Epsilon]T,pT],{\[Rho],rhoHyd,\[Rho]max[\[Sigma]rms,\[Epsilon]T]},Evaluate@NIntegrationMethod]
	+NIntegrate[(dNOverDyTodNOverD\[Eta]Measure[mass,pT,vay[mass,pT,\[Eta]]])  NpTypCorona[\[Theta],rhoHyd,\[Sigma]rms,\[Epsilon]T,pT],{\[Theta],\[Pi],ArcCos[Cos\[Theta]max]},Evaluate@NIntegrationMethod];
	Return[output]
]
(*========*)
dNtotalOverdyp[\[Epsilon]T_?NumberQ,\[Sigma]rms_?NumberQ,pTmin_?NumberQ,pTmax_?NumberQ]:=Module[{output,Cos\[Theta]max,rhoHyd,hadronIndex=1},
	Cos\[Theta]max=Re[(-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))+(2 Sqrt[\[Pi]/3] Tf \[Sigma]rms ((\[Epsilon]Freeze^(1/4) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))]))];
	If[Cos\[Theta]max>1, (* This condition happens when we have only corona part *)
		Cos\[Theta]max=1;
		hadronIndex=0;
	]; 
	rhoHyd=-ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)];
	output=hadronIndex*NIntegrate[pT NpTypCore[\[Rho],\[Sigma]rms,\[Epsilon]T,pT],{\[Rho],rhoHyd,\[Rho]max[\[Sigma]rms,\[Epsilon]T]},{pT,pTmin,pTmax}(*,WorkingPrecision->10*),Evaluate@NIntegrationMethod]
	+NIntegrate[pT NpTypCorona[\[Theta],rhoHyd,\[Sigma]rms,\[Epsilon]T,pT],{\[Theta],\[Pi],ArcCos[Cos\[Theta]max]},{pT,pTmin,pTmax}(*,WorkingPrecision->10*),Evaluate@NIntegrationMethod];
	Return[output]
]
(*========*)
Ntotal[multi_,\[Sigma]rms_,pTmin_,pTmax_,EtaMin_,EtaMax_]:=Module[{ma=mass,output,epsi,\[Epsilon]T,Cos\[Theta]max,rhoHyd,hadronIndex=1},
	\[Epsilon]T=(epsi/.FindRoot[dNtotalOverdyp[epsi,\[Sigma]rms,0.001,100]==multi,{epsi,(C0^(3/2) multi^2 \[Pi]^3)/(3 g^2 Sqrt[\[Epsilon]Freeze] \[Sigma]rms^2 \[Tau]0^2)}]);
	Cos\[Theta]max=(-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))+(2 Sqrt[\[Pi]/3] Tf \[Sigma]rms ((\[Epsilon]Freeze^(1/4) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))]));
	If[Cos\[Theta]max>1, (* This condition happens when we have only corona part *)
		Cos\[Theta]max=1;
		hadronIndex=0;
	]; 
	rhoHyd=-ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)];
	output=hadronIndex NIntegrate[pT dNOverDyTodNOverD\[Eta]Measure[mass,pT,vay[mass,pT,Eta]] NpTypCore[\[Rho],\[Sigma]rms,\[Epsilon]T,pT],{\[Rho],rhoHyd,\[Rho]max[\[Sigma]rms,\[Epsilon]T]},{Eta,EtaMin,EtaMax},{pT,pTmin,pTmax},Evaluate@NIntegrationMethod]
	+NIntegrate[pT dNOverDyTodNOverD\[Eta]Measure[mass,pT,vay[mass,pT,Eta]] NpTypCorona[\[Theta],rhoHyd,\[Sigma]rms,\[Epsilon]T,pT],{\[Theta],\[Pi],ArcCos[Cos\[Theta]max]},{Eta,EtaMin,EtaMax},{pT,pTmin,pTmax},Evaluate@NIntegrationMethod];
	Return[output]
	]


(* Critical bounds *)

upperRcritMassless[npp_]:=(npp Sqrt[\[Pi]] Sqrt[C0^(3/2)/(g^2 \[Gamma]^2 (npp \[Pi] Sqrt[C0^(3/2)/(g^2 \[Gamma]^2)]-3 Sqrt[\[Epsilon]Freeze] \[Tau]0^2))] (Sqrt[\[Pi]] (C0^(3/2)/(g^2 \[Gamma]^2))^(1/4)+Sqrt[(npp \[Pi] Sqrt[C0^(3/2)/(g^2 \[Gamma]^2)]-4 Sqrt[\[Epsilon]Freeze] \[Tau]0^2)/npp]))/(4 (C0^(3/2)/(g^2 \[Gamma]^2))^(1/4) \[Epsilon]Freeze^(1/4))
ncritMassless:=(4 g/(\[Pi] C0^(3/4)))(\[Tau]0^3 \[Epsilon]Freeze^(3/4))

ncrit[\[Sigma]rms_?NumberQ,pTmin_?NumberQ,pTmax_?NumberQ]:=Module[{output,Cos\[Theta]max,rhoHyd,hadronIndex=1,\[Epsilon]T},
	(*\[Sigma]rms=(4\[Pi]/3)^(1/2)\[Gamma]^2\[Epsilon]T^(-1/2);*) 
	\[Epsilon]T=(4 \[Pi] \[Gamma]^4)/(3 \[Sigma]rms^2) (1.0001); (* The coefficient 1.000001 is added to make numerical computations more convenient *)
	Cos\[Theta]max=-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))+(2 Sqrt[\[Pi]/3] Tf \[Sigma]rms ((\[Epsilon]Freeze^(1/4) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])//Re;
	If[Cos\[Theta]max>1, (* This condition happens when we have only corona part *)
		Cos\[Theta]max=1;
		hadronIndex=0;
	]; 
	rhoHyd=-ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)];
	output=hadronIndex*NIntegrate[pT NpTypCore[\[Rho],\[Sigma]rms,\[Epsilon]T,pT],{\[Rho],rhoHyd,\[Rho]max[\[Sigma]rms,\[Epsilon]T]},{pT,pTmin,pTmax},Evaluate@NIntegrationMethod]
	+NIntegrate[pT NpTypCorona[\[Theta],rhoHyd,\[Sigma]rms,\[Epsilon]T,pT],{\[Theta],\[Pi],ArcCos[Cos\[Theta]max]},{pT,pTmin,pTmax},Evaluate@NIntegrationMethod];
	Return[output//Re]
]
Ncrit[\[Sigma]rms_?NumberQ,pTmin_?NumberQ,pTmax_?NumberQ]:=Module[{output,Cos\[Theta]\[Rho]0,rhoHyd,hadronIndex=1,\[Epsilon]T,epsi},

	Cos\[Theta]\[Rho]0=-((\[Pi]^(1/4) Sqrt[(Sqrt[2] epsi^(1/4) (3/\[Pi])^(1/4) Sqrt[\[Sigma]rms]-2 \[Epsilon]Freeze^(1/4) \[Tau]0)/(Sqrt[2] epsi^(1/4) (3/\[Pi])^(1/4) Sqrt[\[Sigma]rms]+2 \[Epsilon]Freeze^(1/4) \[Tau]0)] (Sqrt[2] epsi^(1/4) (3/\[Pi])^(1/4) Sqrt[\[Sigma]rms]+2 \[Epsilon]Freeze^(1/4) \[Tau]0))/(Sqrt[2] 3^(1/4) epsi^(1/4) Sqrt[\[Sigma]rms]))+(2 Sqrt[\[Pi]] (\[Epsilon]Freeze/C0)^(1/4) \[Sigma]rms ((\[Epsilon]Freeze^(1/4) \[Tau]0)/(epsi^(1/4) Sqrt[\[Sigma]rms]))^(1/3))/(Sqrt[3] ((epsi \[Sigma]rms^2)/(C0 ((epsi^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[epsi] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[(epsi^(1/4) (3/\[Pi])^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))]);
	\[Epsilon]T=Re[epsi/.FindRoot[(Cos\[Theta]\[Rho]0==1),{epsi,1}(*,WorkingPrecision\[Rule]10*)]];
	(*Print[\[Epsilon]T,"  ",(4\[Pi]/3)^(1/2)\[Gamma]^2\[Epsilon]T^(-1/2)];*)
	If[\[Sigma]rms<=Re[(4\[Pi]/3)^(1/2)\[Gamma]^2\[Epsilon]T^(-1/2)],
		Message[hydrodynamization::argerr,1];
		Return[ncrit[\[Sigma]rms,pTmin,pTmax]*1.0]; (*  For practical reasons, we return ncrit for this case. It is easier to plot the function. *)
	,	
	rhoHyd=-ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)];
	output=NIntegrate[pT NpTypCorona[\[Theta],rhoHyd,\[Sigma]rms,\[Epsilon]T,pT],{\[Theta],\[Pi],0},{pT,pTmin,pTmax},Evaluate@NIntegrationMethod];
	Return[output];
	]
]


(* V2 Bulck / V2 Boundary *)

V2Bulk[\[Rho]_,\[Sigma]rms_,\[Epsilon]T_,pT_]:=-((2^(5/6) Sqrt[\[Epsilon]Freeze] \[Sigma]rms^2 \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]) (1/(2 Sqrt[2] Tf^3 Sqrt[\[Epsilon]T] \[Sigma]rms^2) (3/\[Pi])^(3/4) pT Sqrt[\[Epsilon]Freeze] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(3/4) \[Tau]0^2 BesselI[0,1/(2^(5/6) Tf^2 \[Sigma]rms) (3/\[Pi])^(5/12) pT ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(2/3) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2]] BesselK[0,1/(2^(1/3) Tf^2) (3/\[Pi])^(1/6) Sqrt[mass^2+pT^2] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sech[\[Rho]]^(2/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))] ((Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]])))^(3/2) (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^(3/2) (-(1/(3 ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4))) 2^(1/3) (\[Pi]/3)^(1/6) Tf Sech[\[Rho]]^(1/3) ((3 (3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3))/(2^(5/6) Tf \[Sigma]rms)-Tanh[\[Rho]]) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2]+(((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2]) (6 Tf^2+((3/\[Pi])^(5/6) pT^2 Sqrt[\[Epsilon]T] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] Sech[\[Rho]]^(4/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(2 2^(2/3) Tf^2 Sqrt[\[Epsilon]Freeze] \[Sigma]rms \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))) ((3^(11/12) Sqrt[5] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2])/(4 2^(5/6) (-1+Sqrt[73]) \[Pi]^(5/12) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(5/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(3 3^(1/3) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(2/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^(3/2))/(8 2^(2/3) (-1+Sqrt[73]) \[Pi]^(5/6) Tf \[Sigma]rms ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(3^(1/3) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) Sech[\[Rho]]^(2/3) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2] (-2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Sinh[2 \[Rho]]+2 LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sinh[2 \[Rho]]+Cosh[\[Rho]]^2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreP[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])+Cosh[\[Rho]]^2 ((-6 InitialVelo-(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(1-Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreQ[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])))/(16 2^(2/3) (-1+Sqrt[73]) \[Pi]^(5/6) Tf Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])))-1/(2^(2/3) Tf^2 Sech[\[Rho]]^(2/3)) (3/\[Pi])^(1/3) Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] BesselI[1,1/(2^(5/6) Tf^2 \[Sigma]rms) (3/\[Pi])^(5/12) pT ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(2/3) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2]] (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (-(1/(4 Sqrt[2] \[Pi]^(5/4) Tf^3 \[Sigma]rms^3))3 3^(1/4) pT^2 Sqrt[mass^2+pT^2] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(3/4) BesselK[1,1/(2^(1/3) Tf^2) (3/\[Pi])^(1/6) Sqrt[mass^2+pT^2] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sech[\[Rho]]^(2/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))] ((Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]])))^(3/2) Sech[\[Rho]]^2 (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^(3/2) (Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2] (-((3 3^(1/6) Sqrt[5] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(8 2^(1/3) (-1+Sqrt[73]) \[Pi]^(2/3) \[Sigma]rms ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(8/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])))-(3^(11/12) Sqrt[5] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sinh[\[Rho]] (((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(4 2^(5/6) (-1+Sqrt[73]) \[Pi]^(5/12) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(5/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-(3 3^(1/12) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(2/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(8 2^(1/6) (-1+Sqrt[73]) \[Pi]^(7/12) Tf ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-(3 3^(7/12) Sqrt[5] Sqrt[\[Epsilon]T] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(5/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^2)/(16 2^(1/6) (-1+Sqrt[73]) \[Pi]^(13/12) Tf Sqrt[\[Epsilon]Freeze] \[Sigma]rms ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) \[Tau]0^2 Cosh[\[Rho]]^(2/3) (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-(3^(7/12) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (-2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Sinh[2 \[Rho]]+2 LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sinh[2 \[Rho]]+Cosh[\[Rho]]^2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreP[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])+Cosh[\[Rho]]^2 ((-6 InitialVelo-(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(1-Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreQ[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])))/(16 2^(1/6) (-1+Sqrt[73]) \[Pi]^(13/12) Tf \[Sigma]rms Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])))+(2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3) ((3 (3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3))/(2^(5/6) Tf \[Sigma]rms)-Tanh[\[Rho]]) ((3^(11/12) Sqrt[5] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2])/(4 2^(5/6) (-1+Sqrt[73]) \[Pi]^(5/12) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(5/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(3 3^(1/6) Sqrt[5] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sinh[\[Rho]] (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^(3/2))/(8 2^(1/3) (-1+Sqrt[73]) \[Pi]^(2/3) \[Sigma]rms ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(5/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(3 3^(1/3) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(2/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^(3/2))/(4 2^(2/3) (-1+Sqrt[73]) \[Pi]^(5/6) Tf \[Sigma]rms ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(3^(1/3) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) Sech[\[Rho]]^(2/3) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2] (-2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Sinh[2 \[Rho]]+2 LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sinh[2 \[Rho]]+Cosh[\[Rho]]^2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreP[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])+Cosh[\[Rho]]^2 ((-6 InitialVelo-(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(1-Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreQ[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])))/(16 2^(2/3) (-1+Sqrt[73]) \[Pi]^(5/6) Tf Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(3^(5/6) Sqrt[5] Sqrt[\[Epsilon]T] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) Sech[\[Rho]]^(5/3) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^(3/2) (-2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Sinh[2 \[Rho]]+2 LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sinh[2 \[Rho]]+Cosh[\[Rho]]^2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreP[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])+Cosh[\[Rho]]^2 ((-6 InitialVelo-(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(1-Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreQ[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])))/(32 2^(2/3) (-1+Sqrt[73]) \[Pi]^(4/3) Tf Sqrt[\[Epsilon]Freeze] \[Sigma]rms \[Tau]0^2 Cosh[\[Rho]]^(2/3) (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))))/(3 ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))]))-Tf BesselK[0,1/(2^(1/3) Tf^2) (3/\[Pi])^(1/6) Sqrt[mass^2+pT^2] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sech[\[Rho]]^(2/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))] (-((3 3^(1/3) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) Sech[\[Rho]]^(2/3) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))^2 (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (-2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Sinh[2 \[Rho]]+2 LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sinh[2 \[Rho]]+Cosh[\[Rho]]^2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreP[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])+Cosh[\[Rho]]^2 ((-6 InitialVelo-(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(1-Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreQ[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])) (4 Tf^2+((3/\[Pi])^(5/6) pT^2 Sqrt[\[Epsilon]T] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] Sech[\[Rho]]^(4/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(2 2^(2/3) Tf^2 Sqrt[\[Epsilon]Freeze] \[Sigma]rms \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))))/(16 2^(2/3) (-1+Sqrt[73]) \[Pi]^(5/6) Tf Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])))-1/(3 ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4)) 2^(1/3) (\[Pi]/3)^(1/6) Tf Sech[\[Rho]]^(1/3) ((3 (3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3))/(2^(5/6) Tf \[Sigma]rms)-Tanh[\[Rho]]) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2] ((3 3^(1/3) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(2/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^(3/2) (-12 Tf^2+((3/\[Pi])^(5/6) pT^2 Sqrt[\[Epsilon]T] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] Sech[\[Rho]]^(4/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(2 2^(2/3) Tf^2 Sqrt[\[Epsilon]Freeze] \[Sigma]rms \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))))/(8 2^(2/3) (-1+Sqrt[73]) \[Pi]^(5/6) Tf \[Sigma]rms ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-(3 3^(1/3) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) Sech[\[Rho]]^(2/3) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2] (-2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Sinh[2 \[Rho]]+2 LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sinh[2 \[Rho]]+Cosh[\[Rho]]^2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreP[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])+Cosh[\[Rho]]^2 ((-6 InitialVelo-(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(1-Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreQ[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])) (4 Tf^2+((3/\[Pi])^(5/6) pT^2 Sqrt[\[Epsilon]T] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] Sech[\[Rho]]^(4/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(2 2^(2/3) Tf^2 Sqrt[\[Epsilon]Freeze] \[Sigma]rms \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))))/(16 2^(2/3) (-1+Sqrt[73]) \[Pi]^(5/6) Tf Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-(Sqrt[5/2] 3^(3/4) Tf (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(1/3) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2] (3 2^(2/3) (3/\[Pi])^(1/6) Tf ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sech[\[Rho]]^(2/3)+(3 pT^2 Sqrt[\[Epsilon]T] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(3/4) Sech[\[Rho]]^2 (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(4 \[Pi] Tf^3 Sqrt[\[Epsilon]Freeze] \[Sigma]rms \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))))/(2 (-1+Sqrt[73]) \[Pi]^(1/4) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])))+(((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (-((9 3^(1/3) Sqrt[5] Tf ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(2/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^2)/(2 2^(2/3) (-1+Sqrt[73]) \[Pi]^(5/6) \[Sigma]rms ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])))-(3 3^(11/12) Sqrt[5] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (4 Tf^2+((3/\[Pi])^(5/6) pT^2 Sqrt[\[Epsilon]T] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] Sech[\[Rho]]^(4/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(2 2^(2/3) Tf^2 Sqrt[\[Epsilon]Freeze] \[Sigma]rms \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))))/(4 2^(5/6) (-1+Sqrt[73]) \[Pi]^(5/12) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(5/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-(3 3^(1/12) pT^2 Sqrt[\[Epsilon]T] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(4/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^(3/2) (-((Sqrt[5/2] (3 \[Pi])^(1/4) Tf Sqrt[\[Epsilon]Freeze] \[Sigma]rms \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]) (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) (Sech[\[Rho]]^(1/3)+((3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]])/(2^(5/6) Tf \[Sigma]rms)) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2])/(2 (-1+Sqrt[73]) Sqrt[\[Epsilon]T] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(5/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])))-(3 3^(1/12) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(2/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^(3/2))/(8 2^(1/6) (-1+Sqrt[73]) \[Pi]^(7/12) Tf ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))))/(4 2^(1/6) \[Pi]^(13/12) Tf^2 Sqrt[\[Epsilon]Freeze] \[Sigma]rms^2 \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]])))-1/(4 Sqrt[2] \[Pi]^(5/4) Tf^3 \[Sigma]rms^3) 3 3^(1/4) pT^2 ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(3/4) ((Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]])))^(3/2) Sech[\[Rho]]^2 (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^(3/2) (-((3^(3/4) Sqrt[5] Tf Cosh[\[Rho]]^(1/3) (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(7/3) Sinh[\[Rho]] (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^(3/2))/(4 Sqrt[2] (-1+Sqrt[73]) \[Pi]^(1/4) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])))-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2] (-((Sqrt[15] Tf \[Sigma]rms (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(1/3) (Sech[\[Rho]]^2-(2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(4/3) Sinh[\[Rho]])/(3 ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))/(2 (-1+Sqrt[73]) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])))-(Sqrt[5/3] Tf \[Sigma]rms Cosh[\[Rho]]^(1/3) (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(7/3) Sinh[\[Rho]] (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(4 (-1+Sqrt[73]) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(3^(7/12) Sqrt[5] Tf \[Sigma]rms Sech[\[Rho]]^(1/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) 






























\!\(\*SuperscriptBox[\((
\*FractionBox[\(
\*SuperscriptBox[\(2\), \(1/6\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/12\)]\ \((\((\((\(-1\) + 
\*SqrtBox[\(73\)])\)\ InitialDist\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\) + 
\*FractionBox[\(3\ 
\*SqrtBox[\(2\)]\ InitialVelo\ 
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ LegendreP[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)]\ LegendreQ[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], Tanh[\[Rho]]] + 
\*FractionBox[\(\((\(-1\) + 
\*SqrtBox[\(73\)])\)\ InitialDist\ 
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\ LegendreP[
\*FractionBox[\(1\), \(6\)]\ \((3 + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)]\ LegendreQ[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], Tanh[\[Rho]]]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)] + LegendreP[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], Tanh[\[Rho]]]\ \((\((\(-\((\(-1\) + 
\*SqrtBox[\(73\)])\)\)\ InitialDist\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\) - 
\*FractionBox[\(3\ 
\*SqrtBox[\(2\)]\ InitialVelo\ 
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ LegendreQ[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)] + 
\*FractionBox[\(\((1 - 
\*SqrtBox[\(73\)])\)\ InitialDist\ 
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\ LegendreQ[
\*FractionBox[\(1\), \(6\)]\ \((3 + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\))\)\), \(\((\(-1\) + 
\*SqrtBox[\(73\)])\)\ 
\*SuperscriptBox[\((
\*FractionBox[\(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\), \(1/3\)]\ 
\*SuperscriptBox[\(Cosh[\[Rho]]\), \(2/3\)]\ \((LegendreP[
\*FractionBox[\(1\), \(6\)]\ \((3 + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)]\ LegendreQ[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)] - LegendreP[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)]\ LegendreQ[
\*FractionBox[\(1\), \(6\)]\ \((3 + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)])\)\)])\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[\[Rho],-ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]])/(4 2^(1/6) \[Pi]^(1/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])))))-1/(2^(5/6) Tf \[Sigma]rms) (3/\[Pi])^(5/12) pT ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(2/3) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2] (-(((3/\[Pi])^(7/12) pT Sqrt[\[Epsilon]T] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] BesselI[3,1/(2^(5/6) Tf^2 \[Sigma]rms) (3/\[Pi])^(5/12) pT ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(2/3) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2]] BesselK[0,1/(2^(1/3) Tf^2) (3/\[Pi])^(1/6) Sqrt[mass^2+pT^2] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sech[\[Rho]]^(2/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))] Sech[\[Rho]]^(1/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) ((3^(1/3) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) Sech[\[Rho]]^(2/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (-2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Sinh[2 \[Rho]]+2 LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sinh[2 \[Rho]]+Cosh[\[Rho]]^2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreP[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])+Cosh[\[Rho]]^2 ((-6 InitialVelo-(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(1-Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreQ[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])) (-(1/(3 ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4))) 2^(1/3) (\[Pi]/3)^(1/6) Tf Sech[\[Rho]]^(1/3) ((3 (3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3))/(2^(5/6) Tf \[Sigma]rms)-Tanh[\[Rho]]) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2]+(((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2]))/(16 2^(2/3) (-1+Sqrt[73]) \[Pi]^(5/6) Tf Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(Sqrt[15] Tf \[Sigma]rms (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(1/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) ((Sqrt[5] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (1-3 ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(4 2^(5/6) 3^(1/12) (-1+Sqrt[73]) \[Pi]^(5/12) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(5/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2])+(3^(1/3) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(2/3) (1-3 ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2])/(8 2^(2/3) (-1+Sqrt[73]) \[Pi]^(5/6) Tf \[Sigma]rms ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(3^(1/3) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) Sech[\[Rho]]^(2/3) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2] (-2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Sinh[2 \[Rho]]+2 LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sinh[2 \[Rho]]+Cosh[\[Rho]]^2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreP[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])+Cosh[\[Rho]]^2 ((-6 InitialVelo-(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(1-Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreQ[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])))/(16 2^(2/3) (-1+Sqrt[73]) \[Pi]^(5/6) Tf Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))))/(2 (-1+Sqrt[73]) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))))/(2^(1/6) Tf Sqrt[\[Epsilon]Freeze] \[Tau]0^2 Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]])))+BesselI[2,1/(2^(5/6) Tf^2 \[Sigma]rms) (3/\[Pi])^(5/12) pT ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(2/3) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2]] (-((3^(7/12) Sqrt[mass^2+pT^2] Sqrt[\[Epsilon]T] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] Sech[\[Rho]]^(1/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (((3/\[Pi])^(7/12) Sqrt[mass^2+pT^2] Sqrt[\[Epsilon]T] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] BesselK[2,1/(2^(1/3) Tf^2) (3/\[Pi])^(1/6) Sqrt[mass^2+pT^2] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sech[\[Rho]]^(2/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))] Sech[\[Rho]]^(1/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3) ((3 (3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3))/(2^(5/6) Tf \[Sigma]rms)-Tanh[\[Rho]]) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])))/(3 ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]] (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)) (-((3^(11/12) Sqrt[5] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sinh[\[Rho]] (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(4 2^(5/6) (-1+Sqrt[73]) \[Pi]^(5/12) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(5/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])))-(3 3^(1/12) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(2/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(8 2^(1/6) (-1+Sqrt[73]) \[Pi]^(7/12) Tf ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-(3^(7/12) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (-2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Sinh[2 \[Rho]]+2 LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sinh[2 \[Rho]]+Cosh[\[Rho]]^2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreP[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])+Cosh[\[Rho]]^2 ((-6 InitialVelo-(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(1-Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreQ[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])))/(32 2^(1/6) (-1+Sqrt[73]) \[Pi]^(13/12) Tf \[Sigma]rms Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))))/(2 2^(1/6) Tf^2 Sqrt[\[Epsilon]Freeze] \[Tau]0^2 Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))+Tf BesselK[1,1/(2^(1/3) Tf^2) (3/\[Pi])^(1/6) Sqrt[mass^2+pT^2] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sech[\[Rho]]^(2/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))] (-((Sqrt[5] \[Sigma]rms (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) ((3 (3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3))/(2^(5/6) Tf \[Sigma]rms)-Tanh[\[Rho]]) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))^2 (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(2 6^(1/3) (-1+Sqrt[73]) \[Pi]^(1/6) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(5/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])))+(3 3^(1/3) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(5/3) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^2)/(8 2^(2/3) (-1+Sqrt[73]) \[Pi]^(5/6) Tf \[Sigma]rms ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-(3^(11/12) Sqrt[5] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(5/3) (Sech[\[Rho]]^(1/3)+((3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]])/(2^(5/6) Tf \[Sigma]rms)) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^2)/(4 2^(5/6) (-1+Sqrt[73]) \[Pi]^(5/12) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(3^(1/12) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(2/3) ((3 (3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3))/(2^(5/6) Tf \[Sigma]rms)-Tanh[\[Rho]]) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))^2 (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^2)/(8 2^(1/6) (-1+Sqrt[73]) \[Pi]^(7/12) Tf ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(3 3^(1/12) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Cosh[\[Rho]]^(1/3) (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(5/3) Sinh[\[Rho]] (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^2)/(4 2^(1/6) (-1+Sqrt[73]) \[Pi]^(7/12) Tf ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(3 3^(1/4) Sqrt[5] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(1/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))^2 (((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^2)/(4 Sqrt[2] (-1+Sqrt[73]) \[Pi]^(3/4) Tf^2 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-(3 3^(7/12) Sqrt[5] Sqrt[\[Epsilon]T] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Cosh[\[Rho]]^(1/3) (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(8/3) Sinh[\[Rho]] (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^3)/(16 2^(1/6) (-1+Sqrt[73]) \[Pi]^(13/12) Tf Sqrt[\[Epsilon]Freeze] \[Sigma]rms ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-(9 Sqrt[5/2] 3^(3/4) Sqrt[\[Epsilon]T] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(4/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^3)/(16 (-1+Sqrt[73]) \[Pi]^(5/4) Tf^2 Sqrt[\[Epsilon]Freeze] \[Sigma]rms ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) \[Tau]0^2 Cosh[\[Rho]]^(2/3) (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(Sqrt[5] \[Sigma]rms ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) ((3 (3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3))/(2^(5/6) Tf \[Sigma]rms)-Tanh[\[Rho]]) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))^2 (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (-2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Sinh[2 \[Rho]]+2 LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sinh[2 \[Rho]]+Cosh[\[Rho]]^2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreP[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])+Cosh[\[Rho]]^2 ((-6 InitialVelo-(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(1-Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreQ[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])))/(12 2^(5/6) 3^(1/12) (-1+Sqrt[73]) \[Pi]^(5/12) Cosh[\[Rho]]^(5/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-(Sqrt[5] Sqrt[\[Epsilon]Freeze] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) \[Tau]0^2 Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]) Sech[\[Rho]]^(2/3) ((3 (3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3))/(2^(5/6) Tf \[Sigma]rms)-Tanh[\[Rho]]) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))^2 (((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (-2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Sinh[2 \[Rho]]+2 LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sinh[2 \[Rho]]+Cosh[\[Rho]]^2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreP[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])+Cosh[\[Rho]]^2 ((-6 InitialVelo-(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(1-Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreQ[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])))/(8 2^(1/6) 3^(11/12) (-1+Sqrt[73]) \[Pi]^(7/12) Tf Sqrt[\[Epsilon]T] Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-(3^(7/12) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^2 (-2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Sinh[2 \[Rho]]+2 LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sinh[2 \[Rho]]+Cosh[\[Rho]]^2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreP[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])+Cosh[\[Rho]]^2 ((-6 InitialVelo-(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(1-Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreQ[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])))/(16 2^(1/6) (-1+Sqrt[73]) \[Pi]^(13/12) Tf \[Sigma]rms Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-(Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3) ((3 (3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3))/(2^(5/6) Tf \[Sigma]rms)-Tanh[\[Rho]]) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^2 (-2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Sinh[2 \[Rho]]+2 LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sinh[2 \[Rho]]+Cosh[\[Rho]]^2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreP[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])+Cosh[\[Rho]]^2 ((-6 InitialVelo-(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(1-Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreQ[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])))/(32 2^(1/6) 3^(5/12) (-1+Sqrt[73]) \[Pi]^(13/12) Tf \[Sigma]rms Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(Sqrt[5/2] 3^(3/4) Sqrt[\[Epsilon]T] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) Sech[\[Rho]]^(4/3) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^2 (-2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Sinh[2 \[Rho]]+2 LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sinh[2 \[Rho]]+Cosh[\[Rho]]^2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreP[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])+Cosh[\[Rho]]^2 ((-6 InitialVelo-(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(1-Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreQ[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])))/(8 (-1+Sqrt[73]) \[Pi]^(5/4) Tf^2 Sqrt[\[Epsilon]Freeze] \[Tau]0^2 Cosh[\[Rho]]^(2/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-(3 3^(1/4) Sqrt[5] Sqrt[\[Epsilon]T] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(7/3) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^3 (-2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Sinh[2 \[Rho]]+2 LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sinh[2 \[Rho]]+Cosh[\[Rho]]^2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreP[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])+Cosh[\[Rho]]^2 ((-6 InitialVelo-(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(1-Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreQ[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])))/(64 Sqrt[2] (-1+Sqrt[73]) \[Pi]^(7/4) Tf^2 Sqrt[\[Epsilon]Freeze] \[Sigma]rms^2 \[Tau]0^2 Cosh[\[Rho]]^(2/3) (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(Sqrt[15] Tf \[Sigma]rms (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(1/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (-((Sqrt[5] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sinh[\[Rho]] (1-3 ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(4 2^(5/6) 3^(1/12) (-1+Sqrt[73]) \[Pi]^(5/12) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(5/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])))-(3^(1/12) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(2/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-3 ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(8 2^(1/6) (-1+Sqrt[73]) \[Pi]^(7/12) Tf ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-(3^(7/12) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (-2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Sinh[2 \[Rho]]+2 LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sinh[2 \[Rho]]+Cosh[\[Rho]]^2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreP[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])+Cosh[\[Rho]]^2 ((-6 InitialVelo-(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(1-Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreQ[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])))/(32 2^(1/6) (-1+Sqrt[73]) \[Pi]^(13/12) Tf \[Sigma]rms Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))))/((-1+Sqrt[73]) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-(3^(7/12) Sqrt[\[Epsilon]T] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] Sech[\[Rho]]^(1/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))^2 (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (-((Sqrt[15] Tf \[Sigma]rms (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(1/3) (Sech[\[Rho]]^2-(2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(4/3) Sinh[\[Rho]])/(3 ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))/(2 (-1+Sqrt[73]) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])))-(Sqrt[5/3] Tf \[Sigma]rms Cosh[\[Rho]]^(1/3) (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(7/3) Sinh[\[Rho]] (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(4 (-1+Sqrt[73]) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(3^(7/12) Sqrt[5] Tf \[Sigma]rms Sech[\[Rho]]^(1/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) 






























\!\(\*SuperscriptBox[\((
\*FractionBox[\(
\*SuperscriptBox[\(2\), \(1/6\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/12\)]\ \((\((\((\(-1\) + 
\*SqrtBox[\(73\)])\)\ InitialDist\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\) + 
\*FractionBox[\(3\ 
\*SqrtBox[\(2\)]\ InitialVelo\ 
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ LegendreP[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)]\ LegendreQ[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], Tanh[\[Rho]]] + 
\*FractionBox[\(\((\(-1\) + 
\*SqrtBox[\(73\)])\)\ InitialDist\ 
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\ LegendreP[
\*FractionBox[\(1\), \(6\)]\ \((3 + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)]\ LegendreQ[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], Tanh[\[Rho]]]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)] + LegendreP[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], Tanh[\[Rho]]]\ \((\((\(-\((\(-1\) + 
\*SqrtBox[\(73\)])\)\)\ InitialDist\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\) - 
\*FractionBox[\(3\ 
\*SqrtBox[\(2\)]\ InitialVelo\ 
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ LegendreQ[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)] + 
\*FractionBox[\(\((1 - 
\*SqrtBox[\(73\)])\)\ InitialDist\ 
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\ LegendreQ[
\*FractionBox[\(1\), \(6\)]\ \((3 + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\))\)\), \(\((\(-1\) + 
\*SqrtBox[\(73\)])\)\ 
\*SuperscriptBox[\((
\*FractionBox[\(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\), \(1/3\)]\ 
\*SuperscriptBox[\(Cosh[\[Rho]]\), \(2/3\)]\ \((LegendreP[
\*FractionBox[\(1\), \(6\)]\ \((3 + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)]\ LegendreQ[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)] - LegendreP[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)]\ LegendreQ[
\*FractionBox[\(1\), \(6\)]\ \((3 + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)])\)\)])\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[\[Rho],-ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]])/(4 2^(1/6) \[Pi]^(1/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])))/(2 2^(1/6) \[Pi]^(7/12) Tf^2 Sqrt[\[Epsilon]Freeze] \[Tau]0^2 Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]])))))/(2 2^(1/6) \[Pi]^(7/12) Tf^2 Sqrt[\[Epsilon]Freeze] \[Tau]0^2 Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]])))+2 Tf^2 BesselK[0,1/(2^(1/3) Tf^2) (3/\[Pi])^(1/6) Sqrt[mass^2+pT^2] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sech[\[Rho]]^(2/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))] (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (-((Sqrt[15] Tf \[Sigma]rms (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(1/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) ((3^(1/12) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(2/3) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (1-3 ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(8 2^(1/6) (-1+Sqrt[73]) \[Pi]^(7/12) Tf ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(5 Sqrt[15] Sqrt[\[Epsilon]T] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(1/3) (1-3 ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(16 (-1+Sqrt[73]) \[Pi] Tf^2 Sqrt[\[Epsilon]Freeze] ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) \[Tau]0^2 Cosh[\[Rho]]^(2/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(Sqrt[15] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) Sech[\[Rho]]^(1/3) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (-2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Sinh[2 \[Rho]]+2 LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sinh[2 \[Rho]]+Cosh[\[Rho]]^2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreP[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])+Cosh[\[Rho]]^2 ((-6 InitialVelo-(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(1-Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreQ[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])))/(32 (-1+Sqrt[73]) \[Pi] Tf^2 Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(3 Sqrt[\[Epsilon]T] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(3/4) (-((Sqrt[5/3] Tf \[Sigma]rms (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(1/3) (1-3 ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(4 (-1+Sqrt[73]) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])))+(Sqrt[5/3] Tf \[Sigma]rms Cosh[\[Rho]]^(1/3) (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(7/3) Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (1-3 ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(4 (-1+Sqrt[73]) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))))/(4 \[Pi] Tf^3 Sqrt[\[Epsilon]Freeze] \[Sigma]rms \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))))/(2 (-1+Sqrt[73]) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])))+1/(2^(1/3) Tf Sech[\[Rho]]^(1/3)) (3/\[Pi])^(1/6) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2] ((3^(2/3) Sqrt[5] \[Sigma]rms (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(2/3) (Sech[\[Rho]]^(1/3)+((3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]])/(2^(5/6) Tf \[Sigma]rms)) (((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^(3/2))/(4 2^(1/3) (-1+Sqrt[73]) \[Pi]^(1/6) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(3 3^(1/3) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Cosh[\[Rho]]^(1/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(8/3) Sinh[\[Rho]] (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^(5/2))/(8 2^(2/3) (-1+Sqrt[73]) \[Pi]^(5/6) Tf \[Sigma]rms ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(3 Sqrt[15] Sqrt[\[Epsilon]T] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(1/3) (((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^(5/2))/(4 (-1+Sqrt[73]) \[Pi] Tf^2 Sqrt[\[Epsilon]Freeze] ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) \[Tau]0^2 Cosh[\[Rho]]^(2/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-(3^(1/3) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) Sech[\[Rho]]^(2/3) (((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^(3/2) (-2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Sinh[2 \[Rho]]+2 LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sinh[2 \[Rho]]+Cosh[\[Rho]]^2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreP[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])+Cosh[\[Rho]]^2 ((-6 InitialVelo-(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(1-Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreQ[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])))/(16 2^(2/3) (-1+Sqrt[73]) \[Pi]^(5/6) Tf Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-1/(3 ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4)) 2^(1/3) (\[Pi]/3)^(1/6) Tf Sech[\[Rho]]^(1/3) ((3 (3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3))/(2^(5/6) Tf \[Sigma]rms)-Tanh[\[Rho]]) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2] ((3 3^(1/12) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(2/3) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(8 2^(1/6) (-1+Sqrt[73]) \[Pi]^(7/12) Tf ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(3 Sqrt[15] Sqrt[\[Epsilon]T] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(1/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^2)/(4 (-1+Sqrt[73]) \[Pi] Tf^2 Sqrt[\[Epsilon]Freeze] ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) \[Tau]0^2 Cosh[\[Rho]]^(2/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-(3^(1/3) Sqrt[5] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(2/3) Sech[\[Rho]]^(2/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (-2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Sinh[2 \[Rho]]+2 LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) Sinh[2 \[Rho]]+Cosh[\[Rho]]^2 ((6 InitialVelo+(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(-1+Sqrt[73]) InitialDist LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreP[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])+Cosh[\[Rho]]^2 ((-6 InitialVelo-(Sqrt[2] (-1+Sqrt[73]) InitialDist (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+(1-Sqrt[73]) InitialDist LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]) ((-1+Sqrt[73]) LegendreQ[1/6 (3+Sqrt[73]),2/3,Tanh[\[Rho]]]-(3+Sqrt[73]) LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] Tanh[\[Rho]])))/(16 2^(2/3) (-1+Sqrt[73]) \[Pi]^(5/6) Tf Cosh[\[Rho]]^(2/3) (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])))+(3^(5/6) Sqrt[\[Epsilon]T] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] Sech[\[Rho]]^(1/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^(3/2) (-((Sqrt[15] Tf \[Sigma]rms (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(1/3) (Sech[\[Rho]]^2-(2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(4/3) Sinh[\[Rho]])/(3 ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))/(2 (-1+Sqrt[73]) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Cosh[\[Rho]]^(2/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])))-(Sqrt[5/3] Tf \[Sigma]rms Cosh[\[Rho]]^(1/3) (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(7/3) Sinh[\[Rho]] (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(4 (-1+Sqrt[73]) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))+(3^(7/12) Sqrt[5] Tf \[Sigma]rms Sech[\[Rho]]^(1/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) 






























\!\(\*SuperscriptBox[\((
\*FractionBox[\(
\*SuperscriptBox[\(2\), \(1/6\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/12\)]\ \((\((\((\(-1\) + 
\*SqrtBox[\(73\)])\)\ InitialDist\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\) + 
\*FractionBox[\(3\ 
\*SqrtBox[\(2\)]\ InitialVelo\ 
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ LegendreP[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)]\ LegendreQ[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], Tanh[\[Rho]]] + 
\*FractionBox[\(\((\(-1\) + 
\*SqrtBox[\(73\)])\)\ InitialDist\ 
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\ LegendreP[
\*FractionBox[\(1\), \(6\)]\ \((3 + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)]\ LegendreQ[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], Tanh[\[Rho]]]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)] + LegendreP[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], Tanh[\[Rho]]]\ \((\((\(-\((\(-1\) + 
\*SqrtBox[\(73\)])\)\)\ InitialDist\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\) - 
\*FractionBox[\(3\ 
\*SqrtBox[\(2\)]\ InitialVelo\ 
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ LegendreQ[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)] + 
\*FractionBox[\(\((1 - 
\*SqrtBox[\(73\)])\)\ InitialDist\ 
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\ LegendreQ[
\*FractionBox[\(1\), \(6\)]\ \((3 + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\))\)\), \(5 \((\(-1\) + 
\*SqrtBox[\(73\)])\)\ 
\*SuperscriptBox[\((
\*FractionBox[\(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\), \(1/3\)]\ 
\*SuperscriptBox[\(Cosh[\[Rho]]\), \(2/3\)]\ \((LegendreP[
\*FractionBox[\(1\), \(6\)]\ \((3 + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)]\ LegendreQ[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)] - LegendreP[
\*FractionBox[\(1\), \(6\)]\ \((\(-3\) + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)]\ LegendreQ[
\*FractionBox[\(1\), \(6\)]\ \((3 + 
\*SqrtBox[\(73\)])\), 
\*FractionBox[\(2\), \(3\)], \(-
\*FractionBox[\(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\((
\*FractionBox[\(\[Pi]\), \(3\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ 
\*SqrtBox[
FractionBox[\(\(-1\) + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\), \(1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)]\)]]\ \((1 + 
\*FractionBox[\(
\*SuperscriptBox[\((
\*FractionBox[\(3\), \(\[Pi]\)])\), \(1/4\)]\ 
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\), \(
\*SqrtBox[\(2\)]\ 
\*SuperscriptBox[\(\[Epsilon]Freeze\), \(1/4\)]\ \[Tau]0\)])\)\ \[Tau]0\), \(
\*SuperscriptBox[\(\[Epsilon]T\), \(1/4\)]\ 
\*SqrtBox[\(\[Sigma]rms\)]\)]\)])\)\)])\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[\[Rho],-ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]])/(4 2^(1/6) \[Pi]^(1/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])))/(2 2^(2/3) \[Pi]^(5/6) Tf^2 Sqrt[\[Epsilon]Freeze] \[Sigma]rms \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))))))))/(3^(11/12) \[Pi]^(1/12) pT Sqrt[\[Epsilon]T] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(2/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)^(5/2)))
V2Boundary[\[Rho]_,\[Sigma]rms_,\[Epsilon]T_,pT_]:=-((3^(1/12) Sqrt[\[Epsilon]T] \[Sigma]rms^2 Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] Sech[\[Rho]]^(1/3) ((3 3^(7/12) Sqrt[5] InitialDist pT Sqrt[\[Epsilon]T] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] BesselI[1,1/(2^(5/6) Tf^2 \[Sigma]rms) (3/\[Pi])^(5/12) pT ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(2/3) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2]] BesselK[0,1/(2^(1/3) Tf^2) (3/\[Pi])^(1/6) Sqrt[mass^2+pT^2] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sech[\[Rho]]^(2/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))] Sech[\[Rho]]^(1/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (-1+((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (-(1/(3 ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4))) 2^(1/3) (\[Pi]/3)^(1/6) Tf Sech[\[Rho]]^(1/3) ((3 (3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3))/(2^(5/6) Tf \[Sigma]rms)-Tanh[\[Rho]]) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2]+(((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2]))/(16 2^(1/6) \[Pi]^(13/12) Tf^2 Sqrt[\[Epsilon]Freeze] \[Tau]0^2 Sqrt[1-(2 Sqrt[\[Pi]/3] Sqrt[\[Epsilon]Freeze] \[Tau]0^2)/(Sqrt[\[Epsilon]T] \[Sigma]rms)] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))+BesselI[2,1/(2^(5/6) Tf^2 \[Sigma]rms) (3/\[Pi])^(5/12) pT ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(2/3) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2]] ((3 3^(7/12) Sqrt[5] InitialDist Sqrt[mass^2+pT^2] Sqrt[\[Epsilon]T] Sqrt[(\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3))] BesselK[1,1/(2^(1/3) Tf^2) (3/\[Pi])^(1/6) Sqrt[mass^2+pT^2] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sech[\[Rho]]^(2/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))] Sech[\[Rho]]^(1/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (-1+((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3) ((3 (3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3))/(2^(5/6) Tf \[Sigma]rms)-Tanh[\[Rho]]) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])))/(3 ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]] (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)))/(16 2^(1/6) \[Pi]^(13/12) Tf^2 Sqrt[\[Epsilon]Freeze] \[Tau]0^2 Sqrt[1-(2 Sqrt[\[Pi]/3] Sqrt[\[Epsilon]Freeze] \[Tau]0^2)/(Sqrt[\[Epsilon]T] \[Sigma]rms)] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))+2 Tf BesselK[0,1/(2^(1/3) Tf^2) (3/\[Pi])^(1/6) Sqrt[mass^2+pT^2] ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sech[\[Rho]]^(2/3) (((3/\[Pi])^(1/4) Cosh[\[Rho]] Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sinh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]]))] ((3 InitialDist Sqrt[3/\[Pi]] Tf \[Sigma]rms (((-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))+(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (-1+Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]]+LegendreP[1/6 (-3+Sqrt[73]),2/3,Tanh[\[Rho]]] ((-(-1+Sqrt[73]) InitialDist Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))-(3 Sqrt[2] InitialVelo (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0)) LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]+1/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0) (1-Sqrt[73]) InitialDist (3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))])) Sech[\[Rho]]^(1/3) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (-1+5 ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2))/(16 (-1+Sqrt[73]) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(1/3) Sqrt[1-(2 Sqrt[\[Pi]/3] Sqrt[\[Epsilon]Freeze] \[Tau]0^2)/(Sqrt[\[Epsilon]T] \[Sigma]rms)] Cosh[\[Rho]]^(2/3) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] (LegendreP[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]-LegendreP[1/6 (-3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))] LegendreQ[1/6 (3+Sqrt[73]),2/3,-((Sqrt[2] (\[Pi]/3)^(1/4) \[Epsilon]Freeze^(1/4) Sqrt[(-1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))/(1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0))] (1+((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)) \[Tau]0)/(\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms]))]))-(3 3^(1/6) Sqrt[5] InitialDist ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2] (-1+((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2) (-(1/(3 ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4))) 2^(1/3) (\[Pi]/3)^(1/6) Tf Sech[\[Rho]]^(1/3) ((3 (3/\[Pi])^(5/12) ((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Sech[\[Rho]]^(5/3))/(2^(5/6) Tf \[Sigma]rms)-Tanh[\[Rho]]) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2]+(((3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])/(Sqrt[2] \[Sigma]rms)-1/(Sqrt[2] \[Sigma]rms) (3/\[Pi])^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))] Tanh[\[Rho]] ((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])) Sqrt[1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2]))/(8 2^(1/3) \[Pi]^(2/3) Tf Sqrt[1-(2 Sqrt[\[Pi]/3] Sqrt[\[Epsilon]Freeze] \[Tau]0^2)/(Sqrt[\[Epsilon]T] \[Sigma]rms)] Sech[\[Rho]]^(1/3))))))/(2 2^(1/6) \[Pi]^(13/12) Tf^2 Sqrt[\[Epsilon]Freeze] \[Tau]0^2 ((Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]])))^(3/2) (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]) (1-((2^(5/6) (\[Pi]/3)^(5/12) Tf \[Sigma]rms Sech[\[Rho]]^(1/3))/(((\[Epsilon]T \[Sigma]rms^2)/(C0 ((\[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(\[Epsilon]Freeze^(1/4) \[Tau]0))^(4/3)))^(1/4) Sqrt[(Sqrt[\[Epsilon]T] \[Sigma]rms)/(Sqrt[\[Epsilon]Freeze] \[Tau]0^2 (-1+2 Cosh[2 ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]T^(1/4) Sqrt[\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)]]))])+Tanh[\[Rho]])^2)))


(* Mathematica Error Messages *)

qgpFormation::argerr = "QGP is not formed.";
hydrodynamization::argerr = "The multiplicity per unit rapidity is lower than the critical value.";


(* Hydrodynamic reponse *)
boundaryCheck=1;
k2[multi_,sigmaRms_,pTmin_,pTmax_]:=Module[{ma=mass,\[Sigma]\[Sigma]rms=sigmaRms,k2Bulk,k2Bundary,roZero,pt,epsi,MasslessEnergy,\[Epsilon]\[Epsilon]T,ptmin=pTmin,ptmax=pTmax,ncritTemp},
	If[boundaryCheck==1,
		Which[
			ncritTemp=ncrit[sigmaRms,0.001,100];
			multi<=ncritTemp,
				Message[hydrodynamization::argerr,1];
				Return[0];,
			multi<=Ncrit[sigmaRms,0.001,100]  && multi>=ncritTemp,
				Message[qgpFormation::argerr,1];
				Return[0];,	
			True,		
				MasslessEnergy=(C0^(3/2) multi^2 \[Pi]^3)/(3 g^2 Sqrt[\[Epsilon]Freeze] \[Sigma]\[Sigma]rms^2 \[Tau]0^2)+ma;(* the mass is added to massless emultiplicity to energy. It helps to FindRoot in the next line*)
				\[Epsilon]\[Epsilon]T=(epsi/.FindRoot[dNtotalOverdyp[epsi,\[Sigma]\[Sigma]rms,0.001,100]==multi,{epsi,MasslessEnergy}]);
				(*We compute total N in a large pT range because we need to find the exact value of total energy density*)
				roZero=-ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]\[Epsilon]T^(1/4) Sqrt[\[Sigma]\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)];
				k2Bulk=NIntegrate[pt V2Bulk[ro,\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T,pt],{ro,roZero,\[Rho]max[\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T]},{pt,ptmin,ptmax},Evaluate@NIntegrationMethod];
				(*Print[k2Bulk];*)
				k2Bundary=NIntegrate[pT V2Boundary[roZero,\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T,pT],{pT,ptmin,ptmax},Evaluate@NIntegrationMethod];
				(*Print[k2Bundary];*)
				Return[g/dNtotalOverdyp[\[Epsilon]\[Epsilon]T,\[Sigma]\[Sigma]rms,ptmin,ptmax] (Sqrt[5\[Pi]]/(3\[Delta]0))(k2Bulk-k2Bundary)];
			];	
		,
				MasslessEnergy=(C0^(3/2) multi^2 \[Pi]^3)/(3 g^2 Sqrt[\[Epsilon]Freeze] \[Sigma]\[Sigma]rms^2 \[Tau]0^2)+ma;(* the mass is added to massless emultiplicity to energy. It helps to FindRoot in the next line*)
				\[Epsilon]\[Epsilon]T=(epsi/.FindRoot[dNtotalOverdyp[epsi,\[Sigma]\[Sigma]rms,0.001,100]==multi,{epsi,MasslessEnergy}]);
				(*We compute total N in a large pT range because we need to find the exact value of total energy density*)
				roZero=-ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]\[Epsilon]T^(1/4) Sqrt[\[Sigma]\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)];
				k2Bulk=NIntegrate[pt V2Bulk[ro,\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T,pt],{ro,roZero,\[Rho]max[\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T]},{pt,ptmin,ptmax},Evaluate@NIntegrationMethod];
				k2Bundary=NIntegrate[pT V2Boundary[roZero,\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T,pT],{pT,ptmin,ptmax},Evaluate@NIntegrationMethod];
				Return[g/dNtotalOverdyp[\[Epsilon]\[Epsilon]T,\[Sigma]\[Sigma]rms,ptmin,ptmax] (Sqrt[5\[Pi]]/(3\[Delta]0))(k2Bulk-k2Bundary)];
		]			
]
k2[npp_,sigmaRms_,ppt_]:=Module[{ma=mass,\[Sigma]\[Sigma]rms=sigmaRms,k2Bulk,k2Bundary,roZero,pt=ppt,epsi,MasslessEnergy,\[Epsilon]\[Epsilon]T,multi=npp,ncritTemp},
	If[boundaryCheck==1,
		ncritTemp=ncrit[sigmaRms,0.001,100];
		Which[
			multi<=ncritTemp,
				Message[hydrodynamization::argerr,1];
				Return[0];,
			multi<=Ncrit[sigmaRms,0.001,100]  && multi>=ncritTemp,
				Message[qgpFormation::argerr,1];
				Return[0];,	
			True,			
				MasslessEnergy=(C0^(3/2) multi^2 \[Pi]^3)/(3 g^2 Sqrt[\[Epsilon]Freeze] \[Sigma]\[Sigma]rms^2 \[Tau]0^2)+ma;(* the mass is added to massless emultiplicity to energy. It helps to FindRoot in the next line*)
				\[Epsilon]\[Epsilon]T=(epsi/.FindRoot[dNtotalOverdyp[epsi,\[Sigma]\[Sigma]rms,0.001,100]==multi,{epsi,MasslessEnergy}]);(*We compute total N in a large pT range because we need to find the exact value of total energy density*)
				roZero=-ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]\[Epsilon]T^(1/4) Sqrt[\[Sigma]\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)];
				k2Bulk=NIntegrate[ V2Bulk[ro,\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T,pt],{ro,roZero,\[Rho]max[\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T]},Evaluate@NIntegrationMethod];
				k2Bundary=V2Boundary[roZero,\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T,pt];
				Return[g/dNtotalOverPdPdyp[\[Epsilon]\[Epsilon]T,\[Sigma]\[Sigma]rms,pt] (Sqrt[5\[Pi]]/(3\[Delta]0))(k2Bulk-k2Bundary)];
			];
		,
			MasslessEnergy=(C0^(3/2) multi^2 \[Pi]^3)/(3 g^2 Sqrt[\[Epsilon]Freeze] \[Sigma]\[Sigma]rms^2 \[Tau]0^2)+ma; (* the mass is added to massless emultiplicity to energy. It helps to FindRoot in the next line*)
			\[Epsilon]\[Epsilon]T=(epsi/.FindRoot[dNtotalOverdyp[epsi,\[Sigma]\[Sigma]rms,0.001,100]==multi,{epsi,MasslessEnergy}]);(*We compute total N in a large pT range because we need to find the exact value of total energy density*)
			roZero=-ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]\[Epsilon]T^(1/4) Sqrt[\[Sigma]\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)];
			k2Bulk=NIntegrate[ V2Bulk[ro,\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T,pt],{ro,roZero,\[Rho]max[\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T]},Evaluate@NIntegrationMethod];
			k2Bundary=V2Boundary[roZero,\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T,pt];
			Return[g/dNtotalOverPdPdyp[\[Epsilon]\[Epsilon]T,\[Sigma]\[Sigma]rms,pt] (Sqrt[5\[Pi]]/(3\[Delta]0))(k2Bulk-k2Bundary)];	
		]	
]
k2Energy[\[Epsilon]\[Epsilon]T_,sigmaRms_,pTmin_,pTmax_]:=Module[{ma=mass,multi,\[Sigma]\[Sigma]rms=sigmaRms,k2Bulk,k2Bundary,roZero,pt,epsi=\[Epsilon]\[Epsilon]T,MasslessEnergy,ptmin=pTmin,ptmax=pTmax,ncritTemp},
	multi=dNtotalOverdyp[epsi,\[Sigma]\[Sigma]rms,0.001,100];
	If[boundaryCheck==1,
		Which[
			ncritTemp=ncrit[sigmaRms,0.001,100];
			multi<=ncritTemp,
				Message[hydrodynamization::argerr,1];
				Return[0];,
			multi<=Ncrit[sigmaRms,0.001,100]  && multi>=ncritTemp,
				Message[qgpFormation::argerr,1];
				Return[0];,	
			True,		
				(*We compute total N in a large pT range because we need to find the exact value of total energy density*)
				roZero=-ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]\[Epsilon]T^(1/4) Sqrt[\[Sigma]\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)];
				k2Bulk=NIntegrate[pt V2Bulk[ro,\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T,pt],{ro,roZero,\[Rho]max[\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T]},{pt,ptmin,ptmax},Evaluate@NIntegrationMethod];
				(*Print[k2Bulk];*)
				k2Bundary=NIntegrate[pT V2Boundary[roZero,\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T,pT],{pT,ptmin,ptmax},Evaluate@NIntegrationMethod];
				(*Print[k2Bundary];*)
				Return[g/dNtotalOverdyp[\[Epsilon]\[Epsilon]T,\[Sigma]\[Sigma]rms,ptmin,ptmax] (Sqrt[5\[Pi]]/(3\[Delta]0))(k2Bulk-k2Bundary)];
			];	
		,
				(*We compute total N in a large pT range because we need to find the exact value of total energy density*)
				roZero=-ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]\[Epsilon]T^(1/4) Sqrt[\[Sigma]\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)];
				k2Bulk=NIntegrate[pt V2Bulk[ro,\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T,pt],{ro,roZero,\[Rho]max[\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T]},{pt,ptmin,ptmax},Evaluate@NIntegrationMethod];
				k2Bundary=NIntegrate[pT V2Boundary[roZero,\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T,pT],{pT,ptmin,ptmax},Evaluate@NIntegrationMethod];
				Return[g/dNtotalOverdyp[\[Epsilon]\[Epsilon]T,\[Sigma]\[Sigma]rms,ptmin,ptmax] (Sqrt[5\[Pi]]/(3\[Delta]0))(k2Bulk-k2Bundary)];
		]			
]
k2Energy[\[Epsilon]\[Epsilon]T_,sigmaRms_,ppt_]:=Module[{ma=mass,\[Sigma]\[Sigma]rms=sigmaRms,k2Bulk,k2Bundary,roZero,pt=ppt,epsi=\[Epsilon]\[Epsilon]T,multi,MasslessEnergy,ncritTemp},
	multi=dNtotalOverdyp[epsi,\[Sigma]\[Sigma]rms,0.001,100];
	If[boundaryCheck==1,
		ncritTemp=ncrit[sigmaRms,0.001,100];
		Which[
			multi<=ncritTemp,
				Message[hydrodynamization::argerr,1];
				Return[0];,
			multi<=Ncrit[sigmaRms,0.001,100]  && multi>=ncritTemp,
				Message[qgpFormation::argerr,1];
				Return[0];,	
			True,	
				roZero=-ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]\[Epsilon]T^(1/4) Sqrt[\[Sigma]\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)];
				k2Bulk=NIntegrate[ V2Bulk[ro,\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T,pt],{ro,roZero,\[Rho]max[\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T]},Evaluate@NIntegrationMethod];
				k2Bundary=V2Boundary[roZero,\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T,pt];
				Return[g/dNtotalOverPdPdyp[\[Epsilon]\[Epsilon]T,\[Sigma]\[Sigma]rms,pt] (Sqrt[5\[Pi]]/(3\[Delta]0))(k2Bulk-k2Bundary)];
			];
		,
			roZero=-ArcCosh[((3/\[Pi])^(1/4) \[Epsilon]\[Epsilon]T^(1/4) Sqrt[\[Sigma]\[Sigma]rms])/(Sqrt[2] \[Epsilon]Freeze^(1/4) \[Tau]0)];
			k2Bulk=NIntegrate[ V2Bulk[ro,\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T,pt],{ro,roZero,\[Rho]max[\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T]},Evaluate@NIntegrationMethod];
			k2Bundary=V2Boundary[roZero,\[Sigma]\[Sigma]rms,\[Epsilon]\[Epsilon]T,pt];
			Print["here"]
			Return[g/dNtotalOverPdPdyp[\[Epsilon]\[Epsilon]T,\[Sigma]\[Sigma]rms,pt] (Sqrt[5\[Pi]]/(3\[Delta]0))(k2Bulk-k2Bundary)];	
		]	
]


Protect[
	dNtotalOverPdPdyp,
	dNtotalOverdyp,
	dNtotalOverPdPdEta,
	Ntotal,
	ncrit,
	Ncrit,
	k2Energy,
	k2
]


End[ ]
EndPackage[ ]


==> anc/example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      7910,        240]
NotebookOptionsPosition[      6243,        178]
NotebookOutlinePosition[      7031,        207]
CellTagsIndexPosition[      6867,        200]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.803897880665053*^9, 3.803897882596798*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"===", "===", "===", "===", 
    RowBox[{"\[Equal]", "  ", 
     RowBox[{"Initiating", " ", "Parameters"}]}], "  ", "===", "===", "===", "===",
     "\[Equal]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"hbarc", "=", "0.197"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initialTime", "=", 
     RowBox[{"0.9", "/", "hbarc"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"eosConstant", "=", "13"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"finalParticleMass", "=", "0.1357"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"freezeOutEnergyDensity", "=", 
     RowBox[{"0.18", " ", 
      RowBox[{"hbarc", "^", "3"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"===", "===", "===", "===", 
      RowBox[{"==", "\[Equal]", "  ", 
       RowBox[{"Load", " ", "the", " ", "package"}]}], "   ", "===", "===", "===",
       "==="}], "=", 
     RowBox[{"=", "\[Equal]"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"<<", "GubsHyd.m"}]}]}]], "Input",
 CellChangeTimes->{{3.8038978463555813`*^9, 3.803897889416172*^9}, {
  3.803897948393896*^9, 3.803898005193494*^9}, {3.803898077117209*^9, 
  3.803898084619314*^9}, {3.803898147654688*^9, 3.8038981492757053`*^9}}],

Cell[BoxData["\<\"/home/farid/Dropbox/Drafts/25-HydroResponseFromGSC/\
LastVersionOnArXiv/supplemental\"\>"], "Output",
 CellChangeTimes->{{3.803897886212195*^9, 3.803897911012903*^9}, {
   3.803898001506201*^9, 3.803898012782378*^9}, {3.803898086022203*^9, 
   3.803898092054708*^9}, 3.803900422587337*^9, 3.8039011933634157`*^9, 
   3.803902767421873*^9, {3.851412553046372*^9, 3.851412562643979*^9}, 
   3.8514127148364477`*^9, 3.851412851458479*^9, {3.851413309458877*^9, 
   3.851413325854466*^9}, 3.854423788901976*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "k2Energy"}]], "Input",
 CellChangeTimes->{{3.803900424196395*^9, 3.8039004445135736`*^9}}],

Cell[BoxData[
 StyleBox["\<\"k2Energy[\!\(\*SubscriptBox[\(\[Epsilon]\), \
\(tot\)]\),\!\(\*SubscriptBox[\(r\), \(rms\)]\),\!\(\*SubscriptBox[\(p\), \(T\
\)]\)] or k2Energy[\!\(\*SubscriptBox[\(\[Epsilon]\), \
\(tot\)]\),\!\(\*SubscriptBox[\(r\), \(rms\)]\),\!\(\*SubscriptBox[\(p\), \
\(T, min\)]\),\!\(\*SubscriptBox[\(p\), \(T, max\)]\)], all inputs must be in \
Energy Unit.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.803901195239171*^9},
 CellTags->"Info3803908395-1299632"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"k2", "[", 
  RowBox[{"100", ",", 
   RowBox[{"1.6", "/", "hbarc"}], ",", "0.3", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.8039011965558147`*^9, 3.8039012057845497`*^9}, {
  3.803901271028112*^9, 3.803901271756308*^9}, {3.803901305110373*^9, 
  3.803901319010041*^9}}],

Cell[BoxData["0.48159364352846185`"], "Output",
 CellChangeTimes->{
  3.8039012243622828`*^9, 3.80390129435644*^9, 3.8039013415989723`*^9, 
   3.851412572137704*^9, 3.851412748225194*^9, {3.8514132895876637`*^9, 
   3.851413337208905*^9}, 3.854423801673455*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ncrit", "[", 
  RowBox[{
   RowBox[{"10", "/", "hbarc"}], ",", "0.3", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.80390122754381*^9, 3.803901267461714*^9}}],

Cell[BoxData["14.899779930480685`"], "Output",
 CellChangeTimes->{{3.8039012399606524`*^9, 3.803901267993587*^9}, 
   3.8514133422244673`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dNtotalOverPdPdEta", "[", 
  RowBox[{"100", ",", 
   RowBox[{"2", "/", "hbarc"}], ",", "1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.803901377431406*^9, 3.8039013872785387`*^9}, {
  3.803901470427552*^9, 3.803901471059175*^9}}],

Cell[BoxData["13.191510584774289`"], "Output",
 CellChangeTimes->{3.803901388187167*^9, 3.803901480060296*^9, 
  3.8514133502664824`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "dNtotalOverPdPdEta"}]], "Input",
 CellChangeTimes->{{3.803901361895535*^9, 3.80390137165704*^9}}],

Cell[BoxData[
 StyleBox["\<\"\\\"dNtotalOverPdPdyp[\\!\\(\\*SubscriptBox[\\(n\\), \
\\(tot\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \
\\(rms\\)]\\),\\!\\(\\*SubscriptBox[\\(p\\), \\(T\\)]\\)], all inputs must be \
in Energy Unit.\\\"\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.80390137210334*^9},
 CellTags->"Info3803908572-1299632"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "Ntotal"}]], "Input",
 CellChangeTimes->{{3.803902771561825*^9, 3.8039027733178663`*^9}}],

Cell[BoxData[
 StyleBox["\<\"Ntotal[\!\(\*SubscriptBox[\(n\), \
\(tot\)]\),\!\(\*SubscriptBox[\(r\), \(rms\)]\),\!\(\*SubscriptBox[\(p\), \
\(T, min\)]\),\!\(\*SubscriptBox[\(p\), \(T, max\)]\),\!\(\*SubscriptBox[\(\
\[Eta]\), \(min\)]\),\!\(\*SubscriptBox[\(\[Eta]\), \(max\)]\)], all inputs \
must be in Energy Unit.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.8039027740511837`*^9},
 CellTags->"Info3803909973-4399072"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ntotal", "[", 
  RowBox[{"100", ",", 
   RowBox[{"2", "/", "hbarc"}], ",", "0.3", ",", "3", ",", 
   RowBox[{"-", "2.4"}], ",", "2.4"}], "]"}]], "Input",
 CellChangeTimes->{{3.8039027841712627`*^9, 3.8039028009665613`*^9}}],

Cell[BoxData["243.0891390057632`"], "Output",
 CellChangeTimes->{3.803902814653083*^9, 3.851412816814082*^9, 
  3.851413363967559*^9}]
}, Open  ]]
},
WindowSize->{808, 621},
WindowMargins->{{Automatic, 829}, {Automatic, 97}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3803908395-1299632"->{
  Cell[2797, 78, 495, 8, 43, "Print",
   CellTags->"Info3803908395-1299632"]},
 "Info3803908572-1299632"->{
  Cell[4866, 139, 346, 6, 42, "Print",
   CellTags->"Info3803908572-1299632"]},
 "Info3803909973-4399072"->{
  Cell[5369, 154, 437, 7, 43, "Print",
   CellTags->"Info3803909973-4399072"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3803908395-1299632", 6547, 188},
 {"Info3803908572-1299632", 6655, 191},
 {"Info3803909973-4399072", 6764, 194}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 136, 3, 34, "Input"],
Cell[CellGroupData[{
Cell[719, 27, 1391, 33, 214, "Input"],
Cell[2113, 62, 525, 7, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2675, 74, 119, 2, 32, "Input"],
Cell[2797, 78, 495, 8, 43, "Print",
 CellTags->"Info3803908395-1299632"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3329, 91, 300, 6, 34, "Input"],
Cell[3632, 99, 261, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3930, 108, 187, 4, 34, "Input"],
Cell[4120, 114, 142, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4299, 121, 261, 5, 34, "Input"],
Cell[4563, 128, 137, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4737, 135, 126, 2, 32, "Input"],
Cell[4866, 139, 346, 6, 42, "Print",
 CellTags->"Info3803908572-1299632"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5249, 150, 117, 2, 32, "Input"],
Cell[5369, 154, 437, 7, 43, "Print",
 CellTags->"Info3803909973-4399072"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5843, 166, 247, 5, 34, "Input"],
Cell[6093, 173, 134, 2, 32, "Output"]
}, Open  ]]
}
]
*)


